Wigner-Lindblad equations for quantum friction

Dissipative forces are ubiquitous and thus constitute an essential part of realistic physical theories. However, quantization of dissipation has remained an open challenge for nearly a century. We construct a quantum counterpart of classical friction, a velocity-dependent force acting against the direction of motion. In particular, a translationary invariant Lindblad equation is derived satisfying the appropriate dynamical relations for the coordinate and momentum (i.e., the Ehrenfest equations). Numerical simulations establish that the model approximately equilibrates. These findings significantly advance a long search for a universally valid Lindblad model of quantum friction and open opportunities for exploring novel dissipation phenomena.

==> anc/Supplement.tex <==
\documentclass[onecolumn,aps,nopacs,preprintnumbers, superscriptaddress, amsmath,amssymb]{revtex4}

\begin{document}

\author{Denys I. Bondar}
\email{dbondar@princeton.edu}
\affiliation{Princeton University, Princeton, NJ 08544, USA}

\author{Renan Cabrera}
%\email{rcabrera@princeton.edu}
\affiliation{Princeton University, Princeton, NJ 08544, USA} 

\author{Andre Campos}
%\email{agontijo@princeton.edu}
\affiliation{Princeton University, Princeton, NJ 08544, USA} 

\author{Shaul Mukamel}
%\email{smukamel@uci.edu}
\affiliation{University of California, Irvine, Irvine, CA 92697, USA} 

\author{Herschel A. Rabitz}
%\email{hrabitz@princeton.edu}
\affiliation{Princeton University, Princeton, NJ 08544, USA} 
 
\title{Supplementary material for ``Wigner-Lindblad equations for quantum friction''} 

\date{\today}

\maketitle

%\section{Supplementary material}\label{Supp:MapleCode}

In deriving the main results of the paper, we have found very convenient the symbolic computational software Maple$^{\rm TM}$ \footnote{http://www.maplesoft.com/products/maple/}. Thus, we provide below our full Maple codes used to derive and verify equations listed in the main text. The utility of the code lies beyond the discussed application and serves as a basis for symbolic derivations for quantum mechanics in phase space.

\begin{verbatim}
# Finding Lindblad friction force obeying Ehrenfest relations
restart;

# Sign of the momentum (p). Below p denotes abs(p). 
# The whole code should be run twice: First time with sign_p := 1, second with sign_p := -1.
sign_p := 1;

# Number of quantum (hbar) corrections. The value of N is only limited by computer's performance 
N := 5;

# Moyal product of two function A and B
MoyalStar := (A, B) -> add( (I*sign_p*hbar/2)^n /n! * add( 
   binomial(n,k)*(-1)^k *diff(A,[p$k,x$(n-k)]) * diff(B,[x$k,p$(n-k)])
, k=0..n), n=0..N+1):

# Define the unknown dissipator (G must be real) 
A := G*exp(-I*sign_p*x/L):
A_dagger := G*exp(+I*sign_p*x/L):

# Function generating LHS of the Ehrenfest relation for observable O
LHS := (O) -> taylor( 2*gamma/hbar*( MoyalStar(A_dagger,MoyalStar(O,A)) 
  - MoyalStar(MoyalStar(O,A_dagger),A)/2 - MoyalStar(A_dagger,MoyalStar(A,O))/2 ), hbar, N+2):

print("Verify the first Ehrenfest relation: ", simplify(LHS(x)));

# Find g[n] to satisfy the second Ehrenfest relation
G := add( g[n](p)*hbar^n, n=0..N):
Eq := LHS(p*sign_p) + 2*gamma*sign_p*f(p):

# Find the leading term
g[0](p) := solve(simplify(coeff(Eq, hbar, 0)), g[0](p))[1]:

# Find all quantum corrections iteratively  
for n from 1 to N do
    g[n](p) := solve(simplify(coeff(Eq, hbar, n)), g[n](p)):
end do:
n := 'n':

# Compare the obtained result with the exact solution provided in the paper
A_exact := sqrt(L*f(p + hbar/(2*L)))*exp(-I*sign_p*x/L):
A_exact_dagger := sqrt(L*f(p + hbar/(2*L)))*exp(+I*sign_p*x/L):

print("Verify the exact solution ",
    simplify(taylor( A_exact - A, hbar, N+1)), 
    simplify(taylor( A_exact_dagger - A_dagger, hbar, N+1))
);

print("Classical limit of Linblandian");
simplify(taylor( 
    2*gamma/hbar*( MoyalStar(A_exact, MoyalStar(W(x,p),A_exact_dagger)) 
    -MoyalStar(W(x,p), MoyalStar(A_exact_dagger, A_exact))/2
    -MoyalStar(A_exact_dagger, MoyalStar(A_exact, W(x,p)))/2 ),
hbar, 2));

print("Second order Ehrenfest relations");
print("d<p^2>/dt = ", simplify(LHS(p^2))) ;
print("d<xp>/dt = ", simplify(LHS(x*p*sign_p))) ;
print("d<x^2>/dt = ", simplify(LHS(x^2))) ;
\end{verbatim} 

\bibliography{quatum_brownian}
\end{document}

